concrete: Targeted Estimation of Survival and Competing Risks in Continuous Time

This article introduces the R package concrete, which implements a recently developed targeted maximum likelihood estimator (TMLE) for the cause-specific absolute risks of time-to-event outcomes measured in continuous time. Cross-validated Super Learner machine learning ensembles are used to estimate propensity scores and conditional cause-specific hazards, which are then targeted to produce robust and efficient plug-in estimates of the effects of static or dynamic interventions on a binary treatment given at baseline quantified as risk differences or risk ratios. Influence curve-based asymptotic inference is provided for TMLE estimates and simultaneous confidence bands can be computed for target estimands spanning multiple multiple times or events. In this paper we review the one-step continuous-time TMLE methodology as it is situated in an overarching causal inference workflow, describe its implementation, and demonstrate the use of the package on the PBC dataset.

==> concrete.R <==
library(concrete)
data <- survival::pbc[, c("time", "status", "trt", "age", "sex", "albumin")]
data <- subset(data, subset = !is.na(data$trt))
data$trt <- data$trt - 1

# Specify Analysis
ConcreteArgs <- formatArguments(
  DataTable = data, 
  EventTime = "time",
  EventType = "status", 
  Treatment = "trt",
  Intervention = 0:1, 
  TargetTime = 365.25/2 * (6:12), 
  TargetEvent = 1:2, 
  CVArg = list(V = 10), 
  Verbose = FALSE
)

# Compute
ConcreteEst <- doConcrete(ConcreteArgs)

# Return Output
ConcreteOut <- getOutput(ConcreteEst, Estimand = "RD", Simultaneous = TRUE)
plot(ConcreteOut, NullLine = TRUE, ask = FALSE)

ggplot2::ggsave(filename = "PBC-RD.png")


ConcreteArgs <- formatArguments(
  DataTable = data,               # data.frame or data.table
  EventTime = "time",             # name of event time variable
  EventType = "status",           # name of event status variable
  Treatment = "trt",              # name of treatment variable
  ID = NULL,                      # name of the ID variable if present in input data 
  Intervention = 0:1,             # 2 static interventions
  TargetTime = 365.25/2 * (6:12), # 7 target times: 3-6 years biannually
  TargetEvent = 1:2,              # 2 competing risks
  CVArg = list(V = 10),           # 10-Fold Cross-Validation
  Model = NULL,                   # using default Super Learner libraries
  Verbose = FALSE                 # less verbose warnings and progress messages
)

attr(ConcreteArgs[["DataTable"]], "CovNames")

TreatOver60 <- list(
  "intervention" = function(ObservedTrt, Covariates, PropScore) {
    TrtNames <- colnames(ObservedTrt)
    Intervened <- data.table::copy(ObservedTrt)
    Intervened[, (TrtNames) := lapply(.SD, function(a) {
      as.numeric(Covariates[["age"]] > 60)
    }), .SDcols = TrtNames]
    return(Intervened)
  }, 
  # g.star function copied from from makeITT()
  "g.star" = function(Treatment, Covariates, PropScore, Intervened) {
    Probability <- data.table::data.table(1 * sapply(1:nrow(Treatment), function(i) 
      all(Treatment[i, ] == Intervened[i, ])))
    return(Probability)
  }
)
TreatUnder60 <- list(
  "intervention" = function(ObservedTrt, Covariates, PropScore) {
    TrtNames <- colnames(ObservedTrt)
    Intervened <- data.table::copy(ObservedTrt)
    Intervened[, (TrtNames) := lapply(.SD, function(a) {
      as.numeric(Covariates[["age"]] <= 60)
    }), .SDcols = TrtNames]
    return(Intervened)
  }
  # if g.star function left empty, one will be copied from from makeITT()
)

ConcreteArgs <- formatArguments(
  DataTable = data, 
  EventTime = "time", 
  EventType = "status", 
  Treatment = "trt",
  Intervention = list("Treat>60" = TreatOver60, 
                      "Treat<=60" = TreatUnder60), 
  TargetTime = 365.25/2 * (6:12), 
  TargetEvent = 1:2, 
  CVArg = list(V = 10), 
  RenameCovs = FALSE, ## turn off covariate pre-processing ##
  Verbose = FALSE
)

# specify regression models
ConcreteArgs$Model <- list(
  "trt" = c("SL.glmnet", "SL.bayesglm", "SL.xgboost", "SL.glm", "SL.ranger"),
  "0" = NULL, # will use the default library
  "1" = list(Surv(time, status == 1) ~ trt, Surv(time, status == 1) ~ .),
  "2" = list("Surv(time, status == 2) ~ trt", "Surv(time, status == 2) ~ .")
)



# decrease the maximum tmle update number to 50
ConcreteArgs$MaxUpdateIter <- 50

# add a candidate regression with treatment interactions
ConcreteArgs[["Model"]][["2"]][[3]] <- "Surv(time, status == 2) ~ trt*."

# validate new estimation specification
ConcreteArgs <- formatArguments(ConcreteArgs)


print(ConcreteArgs, Verbose = FALSE)


ConcreteEst <- doConcrete(ConcreteArgs)


print(ConcreteEst, Verbose = FALSE)

plot(ConcreteEst)
ggplot2::ggsave("ConcreteEst-plot.png", width = 5, height = 3, units = "in")

ConcreteOut <- getOutput(ConcreteEst = ConcreteEst, Estimand = "RD",
                         Intervention = 1:2, GComp = TRUE, Simultaneous = TRUE, Signif = 0.05)
head(ConcreteOut, 12)

